Perturbative stability of non-Abelian electric field solutions

We consider SU(2) gauge theory with a scalar field in the fundamental representation. The model is known to contain electric field solutions sourced by the scalar field that are distinct from embedded Maxwell electric fields. We examine the perturbative stability of the solution and identify a region of parameter space where the solution is stable. In the regime where the scalar field has a negative mass squared, the solution has two branches and we identify an instability in one of the branches.

==> cubicCurves.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41148,        862]
NotebookOptionsPosition[     39139,        819]
NotebookOutlinePosition[     39533,        835]
CellTagsIndexPosition[     39490,        832]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"p", "[", "x_", "]"}], "=", 
  RowBox[{"x", 
   RowBox[{"(", 
    RowBox[{"x", "-", "1."}], ")"}], 
   RowBox[{"(", 
    RowBox[{"x", "-", "3."}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p1", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"x", 
    RowBox[{"(", 
     RowBox[{"x", "-", "1."}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "-", "3."}], ")"}]}], "+", "0.5"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", "[", "x_", "]"}], "=", 
  RowBox[{
   RowBox[{"x", 
    RowBox[{"(", 
     RowBox[{"x", "-", "1."}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "-", "3."}], ")"}]}], "-", "0.5"}]}]}], "Input",
 CellChangeTimes->{{3.865197696874215*^9, 3.8651977079169893`*^9}, {
  3.865197763685111*^9, 3.865197769638516*^9}, {3.86519779979187*^9, 
  3.8651978283782873`*^9}, {3.865197892006825*^9, 3.865197916171031*^9}, {
  3.865602888136552*^9, 3.865602943052558*^9}, {3.8656029806439543`*^9, 
  3.865603001283349*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"547d60dc-c290-455b-8273-e5ba5de65423"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3.`"}], "+", "x"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.`"}], "+", "x"}], ")"}], " ", "x"}]], "Output",
 CellChangeTimes->{
  3.8651977094108963`*^9, 3.865197770356049*^9, {3.86519780132726*^9, 
   3.865197839916678*^9}, 3.865197917062455*^9, 3.8656028268556004`*^9, {
   3.865602896709963*^9, 3.8656029452334623`*^9}, {3.8656029841693163`*^9, 
   3.865603002161976*^9}, 3.865603184554278*^9, 3.941457762048984*^9, 
   3.941487711026518*^9, 3.941488006118414*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"6fb545ae-242f-40c0-8ac0-c6236cdbe2aa"],

Cell[BoxData[
 RowBox[{"0.5`", "\[VeryThinSpace]", "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3.`"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.`"}], "+", "x"}], ")"}], " ", "x"}]}]], "Output",
 CellChangeTimes->{
  3.8651977094108963`*^9, 3.865197770356049*^9, {3.86519780132726*^9, 
   3.865197839916678*^9}, 3.865197917062455*^9, 3.8656028268556004`*^9, {
   3.865602896709963*^9, 3.8656029452334623`*^9}, {3.8656029841693163`*^9, 
   3.865603002161976*^9}, 3.865603184554278*^9, 3.941457762048984*^9, 
   3.941487711026518*^9, 3.941488006120845*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"df9905ad-0f44-4bf3-afc2-357c4b827377"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "0.5`"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "3.`"}], "+", "x"}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1.`"}], "+", "x"}], ")"}], " ", "x"}]}]], "Output",
 CellChangeTimes->{
  3.8651977094108963`*^9, 3.865197770356049*^9, {3.86519780132726*^9, 
   3.865197839916678*^9}, 3.865197917062455*^9, 3.8656028268556004`*^9, {
   3.865602896709963*^9, 3.8656029452334623`*^9}, {3.8656029841693163`*^9, 
   3.865603002161976*^9}, 3.865603184554278*^9, 3.941457762048984*^9, 
   3.941487711026518*^9, 3.9414880061229563`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"a79ff0ca-8f11-48ab-a7b7-e79e1ce2f1c6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"-", "0.5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", "3.25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"figurecubic", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"p", "[", "x", "]"}], ",", " ", "0.35"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "x1", ",", "x2"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<P\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       "12", ",", 
       RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "->", "Thick"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "2.75"}], ",", "2"}], "}"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{",", 
     RowBox[{"PlotLabels", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<C=0\>\"", ",", "\"\<C>0\>\"", ",", "\"\<C<0\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelingSize", "->", "30"}]}], " ", "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQ/cvz/ET3M28cizQmTQXRGdMFFoPoB5qhS0H0ieVs
a0D0eyu9tSCaNVAkORZIr26VygLRZns+lIDoHO4pZSD6TNCvKjD/Hl81iP4R
560fB6S/Vd8yANEZ1uGuINp+doM3iM4xUg0F0bJ7n8WAaBf97X7JQPodzzN/
EG3grVcLou/pHqwD0avmmjWDaPvtsu0g+uyzn10g2vHY/V4QvW+J8gwQzcH7
ZA6IfrGwZBGI/vNHehmITri5J4n37BvHl+YzUkD0vTMHC0H0V2/DYhB9c+n3
ChDdUcbVCqITNipNANFruI9PBNGB+1a93R371nHJst0fQPSWUtevILrkcv53
EH3rxLf1p4C0lfcfMA0As2nB/w==
  "],
 CellLabel->"In[20]:=",ExpressionUUID->"3bf0feae-6168-453a-acfc-cdf36faef1c5"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJwVlnc8Vf8fx8+5LqKSJLuBaBlRKMr7Y1RIkiJKyCiKlJBRWgolX9mpVCqS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       "]]},
     Annotation[#, "Charting`Private`Tag$14753#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/Tbn8tr//+/vTwODa/YVu52OMC69C+czcW26xex1
G86Xi1ujO13vGpxfKLC451zmRTj/hrrj6g+VJ+H83ZbPhY6u2gfnu1hW/yus
WA7nr/f49V1nwkJ7GH/rAhn/OW/2wPkyQao/PW4fh/OfFzntn8R6Ec7vuPf1
651jV+F85spFh0wKbsH5pTHGmX/r7sP5Nz48Zpwo/QjO/xSusCd61RM4vyIs
0lFX9zmc/1h1yoE1LS/h/FOSB9c84XsD50+7937Sqdx3cP67ZI7iLfUf4HwP
FXGm9kMf4XyRs2p9G95/gvPlOtYHmJl9gfNnaVsKCKd/hfPPSDmafp74Dc63
kTk0Qf/adzhfns3l5SGWn3C+A5N9xSafX3C+uNeOnKV9v+H8hCqjuPe7/iDC
c49q21SGf3D+g+eSqycZ/Ee4X//YLE9dBgcYf/9n69/fzyH4+TpGty6mMsL5
du9SrkRyMsH5bioSvryLEHzNhq6KQ+bMcL52quV+1VsIftq+jJYthSxw/oEF
V1I+irLC+V9X/P+uvx3BT1FdzTnLlw3O/6Q12WzTBwR/55LfD792sMP50S7K
DtZyHHC+TG77Tr0DCL4YV85G33BOOP+W9eTLy1Yj+PNyd339/x/BBwC2g4CZ

       "]]},
     Annotation[#, "Charting`Private`Tag$14753#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox["\"x\"", FontSize -> 16, StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox["\"P\"", FontSize -> 16, StripOnInput -> False], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 12, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 3.25}, {-2.75, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.865197725553598*^9, 3.865197741588501*^9}, {
   3.865197807040839*^9, 3.865197867691763*^9}, 3.8651979306384373`*^9, {
   3.8652424361420717`*^9, 3.8652424505276527`*^9}, 3.865242550902808*^9, 
   3.8652426046914186`*^9, {3.865244029330271*^9, 3.8652440410273523`*^9}, {
   3.8652442254164343`*^9, 3.865244253645859*^9}, 3.8652443419423027`*^9, {
   3.865244377975518*^9, 3.865244392776882*^9}, 3.865254528647634*^9, {
   3.8652549390875397`*^9, 3.865254971298821*^9}, {3.865255009742984*^9, 
   3.8652550243484364`*^9}, {3.865255106706356*^9, 3.865255144256469*^9}, {
   3.8652552016300173`*^9, 3.865255218525427*^9}, {3.865602840855035*^9, 
   3.8656028542833223`*^9}, 3.8656028999536*^9, {3.865602947905669*^9, 
   3.865603027262884*^9}, {3.8656031879033813`*^9, 3.8656032159522867`*^9}, {
   3.941457775278921*^9, 3.9414577993277893`*^9}, 3.941457859249962*^9, 
   3.9414877146038523`*^9, 3.941488009368339*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"f07ba751-2825-470f-9a45-21d71e2419a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<cubicCurves.pdf\>\"", ",", "figurecubic"}], "]"}]], "Input",
 CellChangeTimes->{{3.8652426078475723`*^9, 3.86524262944841*^9}, {
  3.941457841766097*^9, 3.941457855630831*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"16159e7b-3eac-4db7-8844-5e6ecf5a1e53"],

Cell[BoxData["\<\"cubicCurves.pdf\"\>"], "Output",
 CellChangeTimes->{3.8652426313677053`*^9, 3.865603250124036*^9, 
  3.9414578624697447`*^9, 3.94148801587183*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"204e3f76-666b-4718-8c18-72907ca4bc69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandFileName", "[", "\"\<cubicCurves.pdf\>\"", "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[24]:=",ExpressionUUID->"a938b308-cd3b-4a73-9850-359a27a2e913"],

Cell[BoxData["\<\"/Users/tvachasp/cubicCurves.pdf\"\>"], "Output",
 CellChangeTimes->{3.865242639750057*^9, 3.865603252592434*^9, 
  3.941457865473381*^9, 3.9414880192247343`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"fa480691-b37d-42f7-8209-4e1a2be0af4c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q", "[", "x_", "]"}], "=", 
   RowBox[{"x", 
    RowBox[{"(", 
     RowBox[{"x", "-", "1."}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "-", "2."}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "-", "3."}], ")"}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.865197696874215*^9, 3.8651977079169893`*^9}, {
  3.865197763685111*^9, 3.865197769638516*^9}, {3.86519779979187*^9, 
  3.8651978283782873`*^9}, {3.865197892006825*^9, 3.865197916171031*^9}, {
  3.865602888136552*^9, 3.865602943052558*^9}, {3.8656029806439543`*^9, 
  3.865603001283349*^9}, {3.941487736325653*^9, 3.941487746551031*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"73d426ff-96f4-4f3d-9c7a-93a83723de34"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "3.`"}], "+", "x"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "2.`"}], "+", "x"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"-", "1.`"}], "+", "x"}], ")"}], " ", "x"}]], "Output",
 CellChangeTimes->{3.9414877497148438`*^9, 3.9414880359514027`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"d383de0f-1000-4f93-9522-ea54d936e931"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"x1", "=", 
   RowBox[{"-", "0.5"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x2", "=", "3.25"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"figurequartic", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"q", "[", "x", "]"}], ",", " ", "0.35"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "x1", ",", "x2"}], "}"}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<x\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{"\"\<P\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       "12", ",", 
       RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "->", "Thick"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"x1", ",", "x2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.25"}], ",", "2"}], "}"}]}], "}"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{",", 
     RowBox[{"PlotLabels", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<C=0\>\"", ",", "\"\<C>0\>\"", ",", "\"\<C<0\>\""}], 
       "}"}]}], ",", 
     RowBox[{"LabelingSize", "->", "30"}]}], " ", "*)"}], "]"}]}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAGIQ/cvz/ET3M28cizQmTQXRGdMFFoPoB5qhS0H0ieVs
a0D0eyu9tSCaNVAkORZIr26VygLRZns+lIDoHO4pZSD6TNCvKjD/Hl81iP4R
560fB6S/Vd8yANEZ1uGuINp+doM3iM4xUg0F0bJ7n8WAaBf97X7JQPodzzN/
EG3grVcLou/pHqwD0avmmjWDaPvtsu0g+uyzn10g2vHY/V4QvW+J8gwQzcH7
ZA6IfrGwZBGI/vNHehmITri5J4n37BvHl+YzUkD0vTMHC0H0V2/DYhB9c+n3
ChDdUcbVCqITNipNANFruI9PBNGB+1a93R371nHJst0fQPSWUtevILrkcv53
EC2RxDX5FJB28eEF07xJLltBtGVN8w4QrbSdax+IZt1SBKYBbDnPBw==
  "],
 CellLabel->"In[32]:=",ExpressionUUID->"8dce989d-7818-4b50-a2f2-6a00ab3a6463"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJw1mnk0lO///8WMpQWVIpRkq4jKvtTrIhVCKWmTpJBQEZVKVBIpiRKylGQJ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       "]]},
     Annotation[#, "Charting`Private`Tag$17607#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], Thickness[Large], Opacity[1.], 
      LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQ/Tbn8tr//+/vTwODa/YVu52OMC69C+czcW26xex1
G86Xi1ujO13vGpxfKLC451zmRTj/hrrj6g+VJ+H83ZbPhY6u2gfnu1hW/yus
WA7nr/f49V1nwkJ7GH/rAhn/OW/2wPkyQao/PW4fh/OfFzntn8R6Ec7vuPf1
651jV+F85spFh0wKbsH5pTHGmX/r7sP5Nz48Zpwo/QjO/xSusCd61RM4vyIs
0lFX9zmc/1h1yoE1LS/h/FOSB9c84XsD50+7937Sqdx3cP67ZI7iLfUf4HwP
FXGm9kMf4XyRs2p9G95/gvPlOtYHmJl9gfNnaVsKCKd/hfPPSDmafp74Dc63
kTk0Qf/adzhfns3l5SGWn3C+A5N9xSafX3C+uNeOnKV9v+H8hCqjuPe7/iDC
c49q21SGf3D+g+eSqycZ/Ee4X//YLE9dBgcYf/9n69/fzyH4+TpGty6mMsL5
du9SrkRyMsH5bioSvryLEHzNhq6KQ+bMcL52quV+1VsIftq+jJYthSxw/oEF
V1I+irLC+V9X/P+uvx3BT1FdzTnLlw3O/6Q12WzTBwR/55LfD792sMP50S7K
DtZyHHC+TG77Tr0DCL4YV85G33BOOP+W9eTLy1Yj+PNyd339/x/BBwC2g4CZ

       "]]},
     Annotation[#, "Charting`Private`Tag$17607#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      StyleBox["\"x\"", FontSize -> 16, StripOnInput -> False], HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
      StyleBox["\"P\"", FontSize -> 16, StripOnInput -> False], HoldForm], 
     TraditionalForm]},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 12, 
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{-0.5, 3.25}, {-1.25, 2.}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9414877723054943`*^9, {3.941488043420014*^9, 3.9414880703861933`*^9}, 
   3.9414881167018538`*^9},
 CellLabel->"Out[34]=",ExpressionUUID->"d0c260f8-c891-4a61-9d43-0bf84fe0282f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<quarticCurves.pdf\>\"", ",", "figurequartic"}], "]"}]], "Input",\

 CellChangeTimes->{{3.8652426078475723`*^9, 3.86524262944841*^9}, {
  3.941457841766097*^9, 3.941457855630831*^9}, {3.941488104471882*^9, 
  3.941488122570271*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"c5766c70-a8e9-4e0d-8ffa-3066b1dc216f"],

Cell[BoxData["\<\"quarticCurves.pdf\"\>"], "Output",
 CellChangeTimes->{3.941488123939918*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"bda3790e-e452-4702-a710-aab357521935"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{201, Automatic}, {Automatic, 34}},
FrontEndVersion->"13.1 for Mac OS X ARM (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"afdba941-9c8d-4796-bb30-796528954cff"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1061, 29, 73, "Input",ExpressionUUID->"547d60dc-c290-455b-8273-e5ba5de65423"],
Cell[1644, 53, 637, 14, 34, "Output",ExpressionUUID->"6fb545ae-242f-40c0-8ac0-c6236cdbe2aa"],
Cell[2284, 69, 689, 15, 34, "Output",ExpressionUUID->"df9905ad-0f44-4bf3-afc2-357c4b827377"],
Cell[2976, 86, 689, 16, 34, "Output",ExpressionUUID->"a79ff0ca-8f11-48ab-a7b7-e79e1ce2f1c6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3702, 107, 2122, 56, 157, "Input",ExpressionUUID->"3bf0feae-6168-453a-acfc-cdf36faef1c5"],
Cell[5827, 165, 13056, 235, 248, "Output",ExpressionUUID->"f07ba751-2825-470f-9a45-21d71e2419a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18920, 405, 309, 5, 30, "Input",ExpressionUUID->"16159e7b-3eac-4db7-8844-5e6ecf5a1e53"],
Cell[19232, 412, 243, 3, 34, "Output",ExpressionUUID->"204e3f76-666b-4718-8c18-72907ca4bc69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19512, 420, 189, 3, 30, "Input",ExpressionUUID->"a938b308-cd3b-4a73-9850-359a27a2e913"],
Cell[19704, 425, 258, 3, 34, "Output",ExpressionUUID->"fa480691-b37d-42f7-8209-4e1a2be0af4c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19999, 433, 738, 16, 52, "Input",ExpressionUUID->"73d426ff-96f4-4f3d-9c7a-93a83723de34"],
Cell[20740, 451, 424, 12, 34, "Output",ExpressionUUID->"d383de0f-1000-4f93-9522-ea54d936e931"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21201, 468, 2152, 56, 157, "Input",ExpressionUUID->"8dce989d-7818-4b50-a2f2-6a00ab3a6463"],
Cell[23356, 526, 15190, 274, 248, "Output",ExpressionUUID->"d0c260f8-c891-4a61-9d43-0bf84fe0282f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38583, 805, 364, 7, 30, "Input",ExpressionUUID->"c5766c70-a8e9-4e0d-8ffa-3066b1dc216f"],
Cell[38950, 814, 173, 2, 82, "Output",ExpressionUUID->"bda3790e-e452-4702-a710-aab357521935"]
}, Open  ]]
}
]
*)



==> instabilityRegion.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     21508,        456]
NotebookOptionsPosition[     20198,        427]
NotebookOutlinePosition[     20592,        443]
CellTagsIndexPosition[     20549,        440]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"figureUnstable", "=", 
  RowBox[{"RegionPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"16", "b"}], "+", 
           RowBox[{"64", "a"}]}], "]"}]}], ")"}]}], "<", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"512", "a"}]}], "]"}]}], ")"}]}], "&&", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{"1", "-", 
          RowBox[{"512", "a"}]}], "]"}]}], ")"}], "<", 
      RowBox[{"4", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sqrt", "[", 
          RowBox[{"1", "+", 
           RowBox[{"16", "b"}], "+", 
           RowBox[{"64", "a"}]}], "]"}]}], ")"}]}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"a", ",", "0", ",", 
      FractionBox["1", "500"]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"b", ",", 
      RowBox[{"-", 
       FractionBox["1", "16"]}], ",", 
      FractionBox["1", "16"]}], "}"}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{"\"\<\[Lambda]/\!\(\*SuperscriptBox[\(g\), \(2\)]\)\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}], ",", 
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*FractionBox[SuperscriptBox[\(m\), \(2\)], \
SuperscriptBox[\(\[CapitalOmega]\), \(2\)]]\)\>\"", ",", 
         RowBox[{"FontSize", "->", "16"}]}], "]"}]}], "}"}]}], ",", 
    RowBox[{"RotateLabel", "->", "False"}], ",", 
    RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
       "12", ",", 
       RowBox[{"GrayLevel", "[", "0", "]"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.942348795348694*^9, 3.942348808565411*^9}, {
  3.9423489832364902`*^9, 3.9423490032890263`*^9}, {3.942349153433385*^9, 
  3.942349153916559*^9}, {3.94234923879318*^9, 3.942349239588846*^9}, {
  3.9423495371949244`*^9, 3.9423495782005053`*^9}, {3.94234967969188*^9, 
  3.9423497150394573`*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"d4990c26-eec1-4d2f-9f95-5bb3ef6706fc"],

Cell[BoxData[
 TemplateBox[{
  "Less", "nord", 
   "\"Invalid comparison with \\!\\(\\*RowBox[{RowBox[{\\\"1.`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.1549191599036837`\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\"}]}]\\) attempted.\"", 2, 79, 63, 
   30194541114315110549, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9423488124186773`*^9, 3.9423490049009237`*^9, 3.942349240386024*^9, 
   3.9423496253367863`*^9, {3.942349699535748*^9, 3.942349721340624*^9}},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"d05540a1-a470-4dd9-aa0c-c5166b5df6ec"],

Cell[BoxData[
 TemplateBox[{
  "Less", "nord", 
   "\"Invalid comparison with \\!\\(\\*RowBox[{RowBox[{\\\"1.`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"-\\\", RowBox[{\\\"0.1549191599036837`\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\"}]}]\\) attempted.\"", 2, 79, 64, 
   30194541114315110549, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9423488124186773`*^9, 3.9423490049009237`*^9, 3.942349240386024*^9, 
   3.9423496253367863`*^9, {3.942349699535748*^9, 3.9423497213441668`*^9}},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"398b4b0b-baea-401b-8fff-34391f5a333b"],

Cell[BoxData[
 TemplateBox[{
  "Less", "nord", 
   "\"Invalid comparison with \\!\\(\\*RowBox[{RowBox[{\\\"1.`\\\", \\\"\
\[VeryThinSpace]\\\"}], \\\"+\\\", RowBox[{\\\"0.1549191599036837`\\\", \\\" \
\\\", \\\"\[ImaginaryI]\\\"}]}]\\) attempted.\"", 2, 79, 65, 
   30194541114315110549, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9423488124186773`*^9, 3.9423490049009237`*^9, 3.942349240386024*^9, 
   3.9423496253367863`*^9, {3.942349699535748*^9, 3.942349721348756*^9}},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"4ab715b1-7be2-405d-b8c3-3f97f6ee50b4"],

Cell[BoxData[
 TemplateBox[{
  "General", "stop", 
   "\"Further output of \\!\\(\\*StyleBox[RowBox[{\\\"Less\\\", \\\"::\\\", \
\\\"nord\\\"}], \\\"MessageName\\\"]\\) will be suppressed during this \
calculation.\"", 2, 79, 66, 30194541114315110549, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{
  3.9423488124186773`*^9, 3.9423490049009237`*^9, 3.942349240386024*^9, 
   3.9423496253367863`*^9, {3.942349699535748*^9, 3.9423497213510447`*^9}},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"a1f0097d-6a91-4528-abda-bf12c90e6431"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJxlmXs81Pn3x6m2i1uRoslWNkmRhFEuecdYlyUNhlymGSnbZSxKqilJYUQq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    "], {{
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2.], Opacity[
       0.3], EdgeForm[None], GraphicsGroupBox[{PolygonBox[CompressedData["
1:eJxVWHmcjlUYfR4ljdIi2SKjQXayK4yQZOyZQabSRmkZiuy7jFJKkcRM+75Y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          "]], PolygonBox[CompressedData["
1:eJwtlftPl2UYh5+b0DlcHpYta2VSZq40V0oHO2gHNG02xbVUUvKsq9SRUlGI
6XAmlVpqZMQsE8pjmA5MAhFPiU4pT+VEnWVztfkvdH328YdruwbP933v53k+
9/1mT52XNzcjpfQ2ZMKGSOkhmIMvhlL8Tngdfxc+wG+Hyfg78AK+BjbizfAe
fhtMwgvgSXwCfIzvhFH4STiKH4Pn8c/hW7wJLuOXoBBfDs/ge6EO3wNL8F4w
Re+CkXiBnoG3wqd4X5iBl+gZ+D0wDX8fzuN/wjx8GTyHXxf4TPgHvwpFyTUv
wLeI5Joy8WtwHs+BInwn7MAXwmq8X/hZi2AOfgqO4x/CU/guqMV/gofxQfAG
vgbK8T4wXWcNX+MZ4buohkl4QCn+Gbyouwj7EViPV4XXzoYyvDdMxYthBH4C
DuPdIBdfC9/hLfCsngXf4FkwRXcf3usSeEC1wrrkNb+H96DatcfjeLfwszfA
QLwtfNfKVCveVeBVcAHvAavw3+AP/BZYibfBFfxWWI2fhY74v9Cu7MFg1QpL
8bdgIv6yMqYsQDueB6fxU7A5/E69S3e6MfxOvasm+Wx0pjpLndFo/Tb8LL3j
HH4WcrU2OcvKoLKnTKv2DlCWvIfpyh6MTf6b9pIFK5L3dJfuNpxl9dgdeEm4
19Rj96l3wllWJnrixeHeU4/drb2H71Y9kY0vC2ddd34v/lE4S+qBynBGlI1N
UIF/Gb4r3Ymy9VX4f8rYI3h3+CQ5ozfjv4R7MR864f/BZXwMdMZ3h7M9Hmap
F+C15D1fVG/ChOQ7WYd/Ec5CF7hfdx/uHfXwg/ibUJE8I9R7OeG7Vg/m4+Pg
THKGGvGh0IDvTc7qfmhMzmxTeA+qXWtawjNIs0drDoZnWjO+T3carlG1HUyu
5UD4f6pJs+lpqE+eUfv02/C7tWed3U3h3tEZ9lftuoPkmTkAnwuVyT3YgA/T
GSc/U3tThpVd7VHZPhM3sqeewV8KzxbNwEL1cjjLmnG/4sPDtR9QpsM9r17f
n1zLobCrph34j7AtObNDdJdQnjwTNbs00zXLNcNqwz2q3tQMfBX/G84l/0bZ
eCX8fVFG/grPTM1KranH68JZ2Q3bw5lSlrbDNvyJuOHJZ3UkvBed2R785/Bv
lanv8R9Eco/WhGeGZsVmqMYfC7vWaJaMhfnJM+VxfGv426OaH1UvhL8VWqNv
hWakZqO+Gf8Df6Xygg==
          "]]}]}, {}, {}, {}, {}}, 
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2.], 
      LineBox[CompressedData["
1:eJwl00OQXkEAhdH5Y9u2bdvOxLZt27Zt27Zt217HOalZnPdV3X7L7pQtuwV3
DQQFBQV8mv0vMUlDPsoRTEOOUMIPhynKIYpxhKgcozhHOcFxotGWdtTlC5GI
yyt2sJO+vCYeb6jHLgrRj7e8oz4NKMxuirCHyOxjP3s5yAGi0IZnBPOUWjQi
Dk/YyCZ685wX1GYzBejDS+rwmQhspSBb2M42ItKK1lTnI2GJzQNWsZqePOQR
NVhDPnrxmJp8IhzryM9aNrCe8LTkHve5SzUaEos7VGUFeejBSvLygTA0pwVV
eE9oYpKLr+QmJ7e4TQc60p7K3CQHzajIdSpxg+wsIxvLCcUSlrKQxSwKhNy5
JjSlAtcoT2OuEoMrdGcB87lMdC7RjXnM5SLluMB5/l/qrMyhLOc4SxeyMJsy
nOE0ncnMLEpzipN0IhMzKck3SpGR6WRgRiDk4UwjPVNIx1T+OpqsaZlIGibx
xz5BUzOOVIznt32spmQ0KRjDL/soTc4IkjGSn/bhmpShJGEYP+xDNBGDSMhg
vtsHagL6E58BJA6EvP9/HAZ8aw==
       "]]}}], {}},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox[
       StyleBox[
       "\"\\!\\(\\*FractionBox[SuperscriptBox[\\(m\\), \\(2\\)], \
SuperscriptBox[\\(\[CapitalOmega]\\), \\(2\\)]]\\)\"", FontSize -> 16, 
        StripOnInput -> False], HoldForm], TraditionalForm], None}, {
     FormBox[
      TagBox[
       StyleBox[
       "\"\[Lambda]/\\!\\(\\*SuperscriptBox[\\(g\\), \\(2\\)]\\)\"", FontSize -> 
        16, StripOnInput -> False], HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  LabelStyle->{FontFamily -> "Times New Roman", 12, 
    GrayLevel[0]},
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None, "TransparentPolygonMesh" -> True, "AxesInFront" -> True},
  PlotRange->NCache[{{0, 
      Rational[1, 500]}, {
      Rational[-1, 16], 
      Rational[1, 16]}}, {{0, 0.002}, {-0.0625, 0.0625}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  RotateLabel->False,
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.942348812452017*^9, 3.942349004931971*^9, 3.9423492404197702`*^9, 
   3.9423496253685017`*^9, {3.94234969956907*^9, 3.942349721382262*^9}},
 CellLabel->"Out[79]=",ExpressionUUID->"573a4f2e-24ed-460f-bc97-3c94c7d99af4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<instabilityRegion.pdf\>\"", ",", "figureUnstable"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.942349773681017*^9, 3.942349798963996*^9}, {
  3.94234983110413*^9, 3.9423498321329947`*^9}, {3.9423498968916693`*^9, 
  3.942349897445685*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"4f3b1813-95c8-4f5e-9db2-6ec9f34892c0"],

Cell[BoxData["\<\"instabilityRegion.pdf\"\>"], "Output",
 CellChangeTimes->{3.942349836259357*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"02bb2cc7-a3cd-489d-ac76-6471ba2d1c7b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ExpandFileName", "[", "\"\<instabilityRegion.pdf\>\"", 
  "]"}]], "Input",
 CellChangeTimes->{{3.942349838863022*^9, 3.942349868103136*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"70dfca66-c9e6-46b8-9689-08f752ae7c25"],

Cell[BoxData["\<\"/Users/judepereira/instabilityRegion.pdf\"\>"], "Output",
 CellChangeTimes->{3.942349870407802*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"2dd66fc0-468e-4dd0-a4b4-04b53e56ee59"]
}, Open  ]]
},
WindowSize->{808, 725},
WindowMargins->{{Automatic, 140}, {22, Automatic}},
FrontEndVersion->"14.1 for Mac OS X ARM (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cbdad782-8c3e-41b4-8bd3-0e63632389c4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 2365, 63, 183, "Input",ExpressionUUID->"d4990c26-eec1-4d2f-9f95-5bb3ef6706fc"],
Cell[2944, 87, 610, 13, 26, "Message",ExpressionUUID->"d05540a1-a470-4dd9-aa0c-c5166b5df6ec"],
Cell[3557, 102, 612, 13, 26, "Message",ExpressionUUID->"398b4b0b-baea-401b-8fff-34391f5a333b"],
Cell[4172, 117, 610, 13, 26, "Message",ExpressionUUID->"4ab715b1-7be2-405d-b8c3-3f97f6ee50b4"],
Cell[4785, 132, 576, 12, 26, "Message",ExpressionUUID->"a1f0097d-6a91-4528-abda-bf12c90e6431"],
Cell[5364, 146, 13750, 249, 346, "Output",ExpressionUUID->"573a4f2e-24ed-460f-bc97-3c94c7d99af4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19151, 400, 372, 7, 29, "Input",ExpressionUUID->"4f3b1813-95c8-4f5e-9db2-6ec9f34892c0"],
Cell[19526, 409, 177, 2, 33, "Output",ExpressionUUID->"02bb2cc7-a3cd-489d-ac76-6471ba2d1c7b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19740, 416, 243, 4, 29, "Input",ExpressionUUID->"70dfca66-c9e6-46b8-9689-08f752ae7c25"],
Cell[19986, 422, 196, 2, 33, "Output",ExpressionUUID->"2dd66fc0-468e-4dd0-a4b4-04b53e56ee59"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


